Galoisian structure of large steps walks in the quadrant

The enumeration of walks in the quarter plane confined in the first quadrant has attracted a lot of attention over the past fifteenth years. The generating functions associated to small steps models satisfy a functional equation in two catalytic variables. For such models, Bousquet-M\'elou and Mishna defined a group called the group of the walk which turned out to be central in the classification of small steps models. In particular, its action on the catalytic variables yields a set of change of variables compatible with the structure of the functional equation. This particular set called the orbit has been generalized to models with arbitrary large steps by Bostan, Bousquet-M\'elou and Melczer. However, the orbit had till now no underlying group. In this article, we endow the orbit with the action of a Galois group, which extends the group of the walk to models with large steps. Within this Galoisian framework, we generalized the notions of invariants and decoupling. This enable us to develop a general strategy to prove the algebraicity of models with small backward steps. Our constructions lead to the first proofs of algebraicity of weighted models with large steps, proving in particular a conjecture of Bostan, Bousquet-M\'elou and Melczer, and allowing us to find new algebraic models with large steps.

==> figures/gen_grid.py <==
#!/usr/bin/env python3

import sys

node_template = "\\node [style=none] (p_{0}_{1}) at ({0}, {1}) {{}};"
line_template = "\\draw [style=light_grid] (p_{0}_{1}) to (p_{2}_{3});"

def gen_grid(m, n):

    nodes = []
    for i in range(m+1):
        nodes.append(node_template.format(i, 0))
        nodes.append(node_template.format(i, m))

    for j in range(n+1):
        nodes.append(node_template.format(0, j))
        nodes.append(node_template.format(n, j))

    lines = []
    for i in range(m+1):
        lines.append(line_template.format(i, 0, i, m))
    for j in range(n+1):
        lines.append(line_template.format(0, j, n, j))

    print('\n'.join(nodes))
    print('\n'.join(lines))

if __name__ == '__main__':
    m = int(sys.argv[1])
    n = int(sys.argv[2])
    gen_grid(m, n)
    gen_grid(m, n)





==> orbits.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "5424d47c",
   "metadata": {},
   "source": [
    "# Some computations with the orbits\n",
    "\n",
    "Here, we compute the orbits of a small variety of walks, also their rational invariants and decouplings. Most computations use the implementation in the python class `WalkOrbit2D`, which computes a finite orbit, invariants and decoupling."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "75b60b7c",
   "metadata": {},
   "source": [
    "## *Overview of this worksheet*\n",
    "\n",
    "To make this portable, I have included the source code at the top.\n",
    "You do not need to read it, the worksheet really starts afterwards.\n",
    "\n",
    "We compute here several models with a finite orbits :\n",
    "- The weighted models ($\\mathcal{G}_{\\lambda}$)\n",
    "- Another extension of the Gessel models $\\mathcal{H}_n$ for $n=2,3$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "id": "c73ea4f8",
   "metadata": {},
   "outputs": [],
   "source": [
    "\"\"\"\n",
    "    This code performs basic operation on the orbit of a walk, such\n",
    "    as computing it, invariants of the walk and decoupling of rational\n",
    "    fractions.\n",
    "\"\"\"\n",
    "\n",
    "from sage.arith.misc import factor\n",
    "from sage.matrix.special import companion_matrix\n",
    "from sage.misc.misc_c import prod\n",
    "from sage.rings.fraction_field import FractionField\n",
    "from sage.rings.polynomial.polynomial_ring_constructor import PolynomialRing\n",
    "from sage.rings.rational_field import QQ\n",
    "from sage.rings.power_series_ring import PowerSeriesRing\n",
    "from sage.modules.free_module_element import free_module_element as vector\n",
    "from sage.rings.big_oh import O\n",
    "from sage.rings.ideal import Ideal\n",
    "from sage.rings.qqbar import QQbar\n",
    "from sage.rings.integer_ring import Z as ZZ\n",
    "from sage.rings.real_mpfr import RR\n",
    "from sage.misc.functional import sqrt\n",
    "from sage.rings.polynomial.polynomial_ring import polygen, polygens\n",
    "\n",
    "\n",
    "class WalkOrbit2D:\n",
    "    \"\"\" This class defines the orbit, and offers several methods to compute with\n",
    "    it.\n",
    "\n",
    "    EXAMPLES::\n",
    "\n",
    "        sage: krew = WalkOrbit2D([(-1,0),(0,-1),(1,1)])\n",
    "        sage: krew.rational_invariant()\n",
    "        ((-x^3*t - x + t)/(x^2*t), (-y^3*t - y + t)/(y^2*t))\n",
    "\n",
    "        sage: gess3 = WalkOrbit2D(\"1/x/y + y + x + x/y + x^2*y\")\n",
    "        sage: gess3.rational_invariant()\n",
    "        ((-x^6*t^2 - x^4*t^2 - x^4*t - x^3*t^2 + x^2*t^2 + x^3 + x^2*t + t^2)/(x^5*t^2 + 2*x^3*t^2 + x*t^2),\n",
    "             (-y^4*t + y^3 + y*t + t)/(y^2*t))\n",
    "\n",
    "        sage: oo = WalkOrbit2D(\"1/x/y + y + x + x/y + x^2*y + p*x\", wnames=['p'])\n",
    "        sage: oo.does_decouple('X*Y')\n",
    "        True\n",
    "\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, model, wnames=[], autocompute=True):\n",
    "        # the rings in which we work\n",
    "        self.R = PolynomialRing(QQ, names=['x', 'y', 't', 'X', 'Y'] + wnames)\n",
    "        self.Rfrac = FractionField(self.R)\n",
    "        self.rgd = self.R.gens_dict()\n",
    "        (x, y, t, X, Y,) = self.R._first_ngens(5)\n",
    "\n",
    "        self.Cinv = FractionField(PolynomialRing(QQ, [t] + [self.rgd[u] for u in wnames]))\n",
    "\n",
    "        # model can be given either by a list of pairs, or by a laurent\n",
    "        # polynomial in x and y\n",
    "        if isinstance(model, str):\n",
    "            self.S = self.Rfrac(model)\n",
    "        else:\n",
    "            self.S = self.Rfrac(sum(x**i * y**j for i, j in model))\n",
    "\n",
    "        # The support of the model\n",
    "        mx = self.S.denominator().degree(x)\n",
    "        my = self.S.denominator().degree(y)\n",
    "        self.support = [(u[0]-mx,u[1]-my) for u in self.S.numerator().dict()]\n",
    "\n",
    "        self.mk = (1-t*self.S).numerator()\n",
    "        self.K = self.mk.subs(x=X,y=Y)\n",
    "        self.dx = self.K.degree(X)\n",
    "        self.dy = self.K.degree(Y)\n",
    "\n",
    "        # now, some tests\n",
    "\n",
    "        self.compute()\n",
    "\n",
    "    def __repr__(self):\n",
    "\n",
    "        # TODO adapt depending if the computation time exceeded\n",
    "        sz = \"size {s}\".format(s=self.size)\n",
    "\n",
    "        string = \"Orbit of a 2D walk of degree {dx}x{dy} and of {size}\".format(\n",
    "            dx=self.dx,\n",
    "            dy=self.dy,\n",
    "            size=sz)\n",
    "\n",
    "        return string\n",
    "\n",
    "    def _sqrf(self, P, Q, s):\n",
    "        \"\"\" Extracts the nonconstant factors of the polynomial P regarding\n",
    "        indeterminate s which are coprimes to Q.\n",
    "        \"\"\"\n",
    "\n",
    "        # factorization = factor(P)\n",
    "        # acc = 1\n",
    "        # for f, _  in factorization:\n",
    "        #     if self.R(f).degree(s) >= 1 and Q.gcd(self.R(f)) == 1:\n",
    "        #         #if acc != 1:\n",
    "        #         #    print(\"Warning : a wild multiple factor appears !\")\n",
    "        #         acc *= self.R(f)\n",
    "        # return acc\n",
    "        p = P / P.gcd(P.derivative(s))\n",
    "        return self.R(p / Q)\n",
    "\n",
    "    def _sumRoots(self, H, P, s):\n",
    "        \"\"\" If P is a polynomial, this function\n",
    "        evaluates the sum of H over all of its roots.\n",
    "        \"\"\"\n",
    "        \n",
    "        U = polygen(self.Rfrac, 'U')\n",
    "        p = P.subs({s:U}).polynomial(U)\n",
    "        S = self.Rfrac[U].quotient(p)\n",
    "        u = S.gen()\n",
    "        h = S(H.subs({s:u}))\n",
    "        \n",
    "        return h.trace()\n",
    "\n",
    "    def compute(self):\n",
    "        \"\"\" This functions builds the orbit of the walk.\n",
    "\n",
    "        If the orbit is finite, this function returns the information\n",
    "        of the orbit as two pairs of polynomials, each one related\n",
    "        to the line levels of the walk.\n",
    "\n",
    "        The first pair\n",
    "            ([P0(t,x,X), ..., Pn(t,x,X)],\n",
    "             [Q0(t,x,Y), ..., Qm(t,x,Y)])\n",
    "        encodes the x-level lines in the following way.\n",
    "\n",
    "        The points of the orbit at distance 2i-1\n",
    "        or 2i from the origin are the pairs (u,v) which\n",
    "        are roots of S(u,v) - S(x,y) and such that u is a\n",
    "        root of Pi(t,x,u).\n",
    "        Conversely, the points of the orbit at\n",
    "        distance 2i or 2i+1 from the origin are the pairs (u,v)\n",
    "        which are roots of S(u,v) - S(x,y) and such that\n",
    "        v is a root of Qi(t,x,v).\n",
    "\n",
    "        The second pair encodes the y-level lines\n",
    "        in a similar fashion, with the roles of Pi and Qi swapped.\n",
    "\n",
    "        This function doesn’t currently terminate if the orbit is infinite.\n",
    "        \"\"\"\n",
    "        (x, y, t, X, Y,) = self.R._first_ngens(5)\n",
    "\n",
    "        # Construction des x-lignes de niveaux\n",
    "        P = X-x; Psx = [X-x];\n",
    "        Q = self.R(1); Qsx = [];\n",
    "        dm = 1\n",
    "\n",
    "        while True:\n",
    "            Q = self._sqrf(self.K.resultant(P,X),Q,Y)\n",
    "            dm = max(dm, Q.degree(Y))\n",
    "            if Q.degree(Y) == 0: break\n",
    "            Qsx.append(Q)\n",
    "\n",
    "            P = self._sqrf(self.K.resultant(Q,Y),P,X)\n",
    "            dm = max(dm, P.degree(X))\n",
    "            if P.degree(X) == 0: break\n",
    "            Psx.append(P)\n",
    "\n",
    "        # Construction des y-lignes de niveaux\n",
    "        P = self.R(1); Psy = [];\n",
    "        Q = Y-y; Qsy = [Y-y];\n",
    "\n",
    "        while True:\n",
    "            P = self._sqrf(self.K.resultant(Q,Y),P,X)\n",
    "            if P.degree(X) == 0: break\n",
    "            Psy.append(P)\n",
    "\n",
    "            Q = self._sqrf(self.K.resultant(P,X),Q,Y)\n",
    "            if Q.degree(Y) == 0: break\n",
    "            Qsy.append(Q)\n",
    "\n",
    "        self.lines = Psx, Qsx, Psy, Qsy\n",
    "        self.size = prod(Psx).degree(X) * self.K.degree(Y)\n",
    "\n",
    "        self.nx = len(Psx) + len(Qsx) - 1\n",
    "        self.ny = len(Psy) + len(Qsy) - 1\n",
    "\n",
    "        # computes the degrees of each line\n",
    "        d1 = [self.Rfrac(self._deg_x(i)) for i in range(self.nx)]\n",
    "        for i in range(1, len(d1)):\n",
    "            d1[i] -= d1[i-1]\n",
    "\n",
    "        d2 = [self.Rfrac(self._deg_y(i)) for i in range(self.ny)]\n",
    "        for i in range(1, len(d2)):\n",
    "            d2[i] -= d2[i-1]\n",
    "\n",
    "        self.degrees = d1, d2\n",
    "\n",
    "    def _sum_over_left(self, h, p):\n",
    "        X = self.rgd['X']\n",
    "        Y = self.rgd['Y']\n",
    "        a = self._sumRoots(h, self.K, Y)\n",
    "        b = self._sumRoots(a, p, X)\n",
    "        return b\n",
    "\n",
    "    def _sum_over_right(self, h, p):\n",
    "        X = self.rgd['X']\n",
    "        Y = self.rgd['Y']\n",
    "        a = self._sumRoots(h, self.K, X)\n",
    "        b = self._sumRoots(a, p, Y)\n",
    "        return b\n",
    "\n",
    "    def _sum_x(self, h, i):\n",
    "        # returns the sum of h over x-lines i and i-1\n",
    "\n",
    "        if i % 2 == 0:\n",
    "            return self._sum_over_left(h, self.lines[0][i//2])\n",
    "        else:\n",
    "            return self._sum_over_right(h, self.lines[1][i//2])\n",
    "\n",
    "    def _sum_y(self, h, i):\n",
    "        # returns the sum of h over y-lines i and i-1\n",
    "\n",
    "        if i % 2 == 0:\n",
    "            return self._sum_over_right(h, self.lines[3][i//2])\n",
    "        else:\n",
    "            return self._sum_over_left(h, self.lines[2][i//2])\n",
    "\n",
    "    def _deg_x(self, i):\n",
    "        # returns the number of vertices at x distance i or i-1\n",
    "        X = self.rgd['X']\n",
    "        Y = self.rgd['Y']\n",
    "        if i % 2 == 0:\n",
    "            return self.lines[0][i//2].degree(X) * self.dy\n",
    "        else:\n",
    "            return self.lines[1][i//2].degree(Y) * self.dx\n",
    "\n",
    "    def _deg_y(self, i):\n",
    "        # returns the number of vertices at y distance i or i-1\n",
    "        X = self.rgd['X']\n",
    "        Y = self.rgd['Y']\n",
    "        if i % 2 == 0:\n",
    "            return self.lines[3][i//2].degree(Y) * self.dx\n",
    "        else:\n",
    "            return self.lines[2][i//2].degree(X) * self.dy\n",
    "\n",
    "    def _inv_gens(self):\n",
    "        X = self.rgd['X']\n",
    "        px, _, py, _ = self.lines\n",
    "        p = prod(px).polynomial(X).monic().coefficients()\n",
    "        q = prod(py).polynomial(X).monic().coefficients()\n",
    "\n",
    "        return [a for a in p if a not in self.Cinv], [b for b in q if b not in self.Cinv]\n",
    "\n",
    "    def rational_invariant(self):\n",
    "        \"\"\" Returns a pair of rational invariant that spans the field\n",
    "        of rational invariants over Q(t). \"\"\"\n",
    "        a,b = self._inv_gens()\n",
    "        return a[0], b[0]\n",
    "\n",
    "    def decoupl(self, h):\n",
    "        \"\"\" This functions computes the decoupling of a given rational fraction\n",
    "        h in X, Y and t. It returns a tuple of fractions in x, y and t\n",
    "        u(x,t), v(y,t) and r(x,y,t) such that h(x,y,1/S(x,y)) = u(x,1/S(x,y)) + v(y,1/S(x,y))\n",
    "        iff h admits a decoupling in this model. In that case, h(x,y,t) = u(x,t) + v(y,t) + r(x,y,t) * K(x,y,t)\n",
    "        \"\"\"\n",
    "\n",
    "        (x, y, t, X, Y,) = self.R._first_ngens(5)\n",
    "        h = self.Rfrac(h)\n",
    "        nx = self.nx\n",
    "        ny = self.ny\n",
    "\n",
    "        # on calcule les sommes de h sur chaque ligne de niveau\n",
    "        ssx = [self._sum_x(h, j) for j in range(nx)]\n",
    "        for i in range(1,nx):\n",
    "            ssx[i] -= ssx[i-1]\n",
    "\n",
    "        ssy = [self._sum_y(h, j) for j in range(ny)]\n",
    "        for i in range(1,ny):\n",
    "            ssy[i] -= ssy[i-1]\n",
    "\n",
    "        # on calcule la somme en x\n",
    "        d = self.degrees[0]\n",
    "        sx = - sum(ssx) # on ajoute l’invariant à la partie en x\n",
    "        sd = self.size\n",
    "        for j in range(1, nx, 2):\n",
    "            sd -= d[j-1] + (d[j-2] if j >= 3 else 0)\n",
    "            sx += sd/d[j] * ssx[j] - sd/d[j-1] * ssx[j-1]\n",
    "\n",
    "        # de même pour y\n",
    "        d = self.degrees[1]\n",
    "        sy = self.Rfrac(0)\n",
    "        sd = self.size\n",
    "        for j in range(1, ny, 2):\n",
    "            sd -= d[j-1] + (d[j-2] if j >= 3 else 0)\n",
    "            sy += sd/d[j] * ssy[j] - sd/d[j-1] * ssy[j-1]\n",
    "\n",
    "        nh = self.Rfrac(h.subs({X:x,Y:y}))\n",
    "\n",
    "        return (- sx / self.size,\n",
    "                - sy / self.size,\n",
    "                (nh + sx / self.size + sy / self.size) / self.mk)\n",
    "\n",
    "    def does_decouple(self, h):\n",
    "        \"\"\" This functions tests whether a given rational function\n",
    "        in X, Y and t decouples in this model. \"\"\"\n",
    "        return self.obstruct_decoupl(h) == 0\n",
    "\n",
    "\n",
    "    def obstruct_decoupl(self, h):\n",
    "        \"\"\" This functions measures whether a given rational function\n",
    "        in X, Y and t decouples in this model. \"\"\"\n",
    "\n",
    "        (x, y, t, X, Y,) = self.R._first_ngens(5)\n",
    "        u, v, _ = self.decoupl(h)\n",
    "        return (u+v-self.Rfrac(h)).subs({X:x,Y:y,t:1/self.S})\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0ab37c5a",
   "metadata": {},
   "source": [
    "## The model $G_{\\lambda}$ (with orbit $\\mathcal{O}_{12}$):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "id": "e3559fb4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Orbit of a 2D walk of degree 3x2 and of size 12"
      ]
     },
     "execution_count": 103,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "glamb = WalkOrbit2D(\"1/x/y + y + lamb*x + x/y + x^2*y\", wnames=['lamb']); glamb"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "id": "08e51f6e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((-x^6*t^2 - x^3*t^2*lamb^2 - x^4*t^2 - x^4*t*lamb + x^2*t^2 + x^2*t*lamb + x^3 + t^2)/(x^5*t^2 + 2*x^3*t^2 + x*t^2),\n",
       " (-y^4*t + y^3 + y*t*lamb + t)/(y^2*t))"
      ]
     },
     "execution_count": 104,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "glamb.rational_invariant()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5fa26d28",
   "metadata": {},
   "source": [
    "In this model, $xy$ does indeed decouple."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "id": "50dbec55",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 105,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "glamb.does_decouple('X*Y')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "id": "bbe812fd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((9*x^2*t*lamb - 3*t*lamb - 12*x)/(-12*x^2*t - 12*t),\n",
       " (-3*y*lamb - 12)/(12*y),\n",
       " (-144)/(144*x^2*y*t + 144*y*t))"
      ]
     },
     "execution_count": 106,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "glamb.decoupl('X*Y')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1fcdeaf4",
   "metadata": {},
   "source": [
    "## The model $\\mathcal{H}_2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "id": "2f2b7929",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Orbit of a 2D walk of degree 3x2 and of size 18"
      ]
     },
     "execution_count": 111,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo = WalkOrbit2D(\"1/x*(1/y+1)+(y+1)*x^2\"); oo"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3d8defda",
   "metadata": {},
   "source": [
    "Rational invariants :"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "id": "e1d86c7c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((-x^9*t^2 + 2*x^7*t + 3*x^6*t^2 - x^5 - x^4*t - x*t + t^2)/(x^3*t^2),\n",
       " (-y^6*t^3 - 3*y^5*t^3 - 6*y^4*t^3 - 11*y^3*t^3 - 12*y^2*t^3 - y^4 - 6*y*t^3 - t^3)/(y^5*t^3 + 3*y^4*t^3 + 3*y^3*t^3 + y^2*t^3))"
      ]
     },
     "execution_count": 112,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "i,j=oo.rational_invariant(); i, j"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "id": "4c6b34f7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 113,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo.does_decouple(\"X^2*Y\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "id": "84099be7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((6*x - 18*t)/(18*x*t),\n",
       " (-12*y + 6)/(-18*y*t - 18*t),\n",
       " (-324)/(324*x*y*t + 324*x*t))"
      ]
     },
     "execution_count": 114,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo.decoupl(\"X^2*Y\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "id": "77bdcb07",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 115,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo.does_decouple(\"X^3*Y\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "id": "1a50bb2b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((-18*x^3*t + 18*x)/(18*t), (-18*y - 18)/(18*y), 324/(-324*y*t))"
      ]
     },
     "execution_count": 116,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo.decoupl(\"X^3*Y\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "id": "24bd9f15",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 117,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo.does_decouple(\"X^6*Y^2\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "id": "112ecf7a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((12*x^9*t^2 - 24*x^7*t + 18*x^6*t^2 + 12*x^5 - 42*x^4*t - 18*x^3*t^2 - 6*x*t + 6*t^2)/(18*x^3*t^2),\n",
       " (2324522934*y^6*t^3 + 20920706406*y^5*t^3 + 55788550416*y^4*t^3 + 60437596284*y^3*t^3 + 20920706406*y^2*t^3 + 2324522934*y^4 - 6973568802*y*t^3 - 4649045868*t^3)/(6973568802*y^5*t^3 + 20920706406*y^4*t^3 + 20920706406*y^3*t^3 + 6973568802*y^2*t^3),\n",
       " (125524238436*x^6*y^5*t^2 + 251048476872*x^6*y^4*t^2 + 41841412812*x^6*y^3*t^2 - 167365651248*x^6*y^2*t^2 + 125524238436*x^4*y^4*t - 83682825624*x^6*y*t^2 - 125524238436*x^3*y^4*t^2 + 292889889684*x^4*y^3*t - 376572715308*x^3*y^3*t^2 + 251048476872*x^4*y^2*t - 292889889684*x^3*y^2*t^2 + 83682825624*x^4*y*t + 41841412812*x^3*y*t^2 - 41841412812*y^4*t^2 + 41841412812*x^2*y^3 + 41841412812*x*y^3*t + 83682825624*x^3*t^2 - 83682825624*y^3*t^2 + 41841412812*x*y^2*t - 41841412812*y^2*t^2)/(-125524238436*x^3*y^5*t^3 - 376572715308*x^3*y^4*t^3 - 376572715308*x^3*y^3*t^3 - 125524238436*x^3*y^2*t^3))"
      ]
     },
     "execution_count": 118,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo.decoupl(\"X^6*Y^2\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "id": "a01ff17b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 119,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo.does_decouple(\"X^9*Y^3\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "id": "af6669f4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((-18*x^12*t^3 + 54*x^10*t^2 + 27*x^9*t^3 - 54*x^8*t - 81*x^6*t^3 + 18*x^6 - 27*x^5*t + 81*x^4*t^2 + 81*x^3*t^3 + 27*x*t^2 - 27*t^3)/(18*x^3*t^3),\n",
       " (-10460353203*y^7*t^3 - 69735688020*y^6*t^3 - 177826004451*y^5*t^3 - 230127770466*y^4*t^3 - 170852435649*y^3*t^3 - 10460353203*y^5 - 83682825624*y^2*t^3 - 31381059609*y*t^3 - 6973568802*t^3)/(6973568802*y^6*t^3 + 20920706406*y^5*t^3 + 20920706406*y^4*t^3 + 6973568802*y^3*t^3),\n",
       " (125524238436*x^9*y^7*t^2 + 251048476872*x^9*y^6*t^2 + 125524238436*x^9*y^5*t^2 + 125524238436*x^9*y^4*t^2 + 125524238436*x^7*y^6*t + 251048476872*x^9*y^3*t^2 - 125524238436*x^6*y^6*t^2 + 125524238436*x^7*y^5*t + 125524238436*x^9*y^2*t^2 - 251048476872*x^6*y^5*t^2 - 376572715308*x^7*y^4*t - 313810596090*x^6*y^4*t^2 - 627621192180*x^7*y^3*t - 502096953744*x^6*y^3*t^2 + 125524238436*x^5*y^5 - 251048476872*x^7*y^2*t - 251048476872*x^4*y^5*t - 439334834526*x^6*y^2*t^2 + 125524238436*x^3*y^5*t^2 + 376572715308*x^5*y^4 - 251048476872*x^4*y^4*t - 125524238436*x^6*y*t^2 + 815907549834*x^3*y^4*t^2 + 376572715308*x^5*y^3 + 188286357654*x^4*y^3*t + 1443528742014*x^3*y^3*t^2 + 125524238436*x^5*y^2 + 313810596090*x^4*y^2*t + 1066956026706*x^3*y^2*t^2 + 188286357654*y^5*t^2 - 188286357654*x^2*y^4 + 125524238436*x^4*y*t - 188286357654*x*y^4*t + 439334834526*x^3*y*t^2 + 376572715308*y^4*t^2 - 188286357654*x*y^3*t + 125524238436*x^3*t^2 + 188286357654*y^3*t^2)/(-125524238436*x^3*y^6*t^3 - 376572715308*x^3*y^5*t^3 - 376572715308*x^3*y^4*t^3 - 125524238436*x^3*y^3*t^3))"
      ]
     },
     "execution_count": 120,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo.decoupl(\"X^9*Y^3\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7c17ea42",
   "metadata": {},
   "source": [
    "## The model $\\mathcal{H}_3$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "id": "3ec3c0cc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Orbit of a 2D walk of degree 4x2 and of size 32"
      ]
     },
     "execution_count": 121,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo = WalkOrbit2D(\"1/x*(1/y+1)+(y+1)*x^3\");oo"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "id": "b4c323aa",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((-x^16*t^3 + 3*x^13*t^2 + 4*x^12*t^3 - 3*x^10*t - 5*x^9*t^2 - 6*x^8*t^3 + x^7 + x^6*t + x^5*t^2 + x*t^2 - t^3)/(x^4*t^3),\n",
       " (y^8*t^4 + 4*y^7*t^4 + 12*y^6*t^4 + 32*y^5*t^4 + 54*y^4*t^4 + 52*y^3*t^4 + y^6 + 28*y^2*t^4 + 8*y*t^4 + t^4)/(y^7*t^4 + 4*y^6*t^4 + 6*y^5*t^4 + 4*y^4*t^4 + y^3*t^4))"
      ]
     },
     "execution_count": 122,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "i,j=oo.rational_invariant(); i, j"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "id": "be61ef65",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo.does_decouple(\"X^3*Y\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "id": "0864d23c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((8*x - 32*t)/(32*x*t),\n",
       " (24*y - 8)/(32*y*t + 32*t),\n",
       " 1024/(-1024*x*y*t - 1024*x*t))"
      ]
     },
     "execution_count": 124,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo.decoupl(\"X^3*Y\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "id": "8ae61a48",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 125,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo.does_decouple(\"X^4*Y\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "id": "b9107ce6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((-32*x^4*t + 32*x)/(32*t), (-32*y - 32)/(32*y), 1024/(-1024*y*t))"
      ]
     },
     "execution_count": 126,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo.decoupl(\"X^4*Y\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "id": "edb1f2ed",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 127,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo.does_decouple(\"X^8*Y^2\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 128,
   "id": "1d665fb0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((32*x^8*t^2 - 64*x^5*t + 32*x^2 - 64*x*t)/(32*t^2),\n",
       " (32*y^2 - 32)/(32*y^2),\n",
       " (1024*x^4*y^2*t - 1024*x^4*y*t + 1024*x*y - 1024*y*t + 1024*t)/(-1024*y^2*t^2))"
      ]
     },
     "execution_count": 128,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo.decoupl(\"X^8*Y^2\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 129,
   "id": "33625b46",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 129,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo.does_decouple(\"X^12*Y^3\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 130,
   "id": "6d44e3eb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((-20*x^16*t^3 + 60*x^13*t^2 - 48*x^12*t^3 - 60*x^10*t + 156*x^9*t^2 + 72*x^8*t^3 + 20*x^7 - 108*x^6*t + 84*x^5*t^2 - 48*x^4*t^3 - 12*x*t^2 + 12*t^3)/(32*x^4*t^3),\n",
       " (41204205843510149815894189071372/542101086242752217003726400434970855712890625*y^8*t^4 + 219755764498720799018102341713984/542101086242752217003726400434970855712890625*y^7*t^4 + 714206234620842596808832610570448/542101086242752217003726400434970855712890625*y^6*t^4 + 329633646748081198527153512570976/108420217248550443400745280086994171142578125*y^5*t^4 + 466980999559781697913467476142216/108420217248550443400745280086994171142578125*y^4*t^4 + 1758046115989766392144818733711872/542101086242752217003726400434970855712890625*y^3*t^4 + 41204205843510149815894189071372/542101086242752217003726400434970855712890625*y^6 + 494450470122121797790730268856464/542101086242752217003726400434970855712890625*y^2*t^4 - 109877882249360399509051170856992/542101086242752217003726400434970855712890625*y*t^4 - 13734735281170049938631396357124/108420217248550443400745280086994171142578125*t^4)/(109877882249360399509051170856992/542101086242752217003726400434970855712890625*y^7*t^4 + 439511528997441598036204683427968/542101086242752217003726400434970855712890625*y^6*t^4 + 659267293496162397054307025141952/542101086242752217003726400434970855712890625*y^5*t^4 + 439511528997441598036204683427968/542101086242752217003726400434970855712890625*y^4*t^4 + 109877882249360399509051170856992/542101086242752217003726400434970855712890625*y^3*t^4),\n",
       " (3516092231979532784289637467423744/542101086242752217003726400434970855712890625*x^12*y^8*t^3 + 10548276695938598352868912402271232/542101086242752217003726400434970855712890625*x^12*y^7*t^3 + 10548276695938598352868912402271232/542101086242752217003726400434970855712890625*x^12*y^6*t^3 + 5713649876966740774470660884563584/542101086242752217003726400434970855712890625*x^12*y^5*t^3 + 1318534586992324794108614050283904/108420217248550443400745280086994171142578125*x^12*y^4*t^3 + 3516092231979532784289637467423744/542101086242752217003726400434970855712890625*x^9*y^7*t^2 + 1318534586992324794108614050283904/108420217248550443400745280086994171142578125*x^12*y^3*t^3 - 3516092231979532784289637467423744/542101086242752217003726400434970855712890625*x^8*y^7*t^3 + 7032184463959065568579274934847488/542101086242752217003726400434970855712890625*x^9*y^6*t^2 + 439511528997441598036204683427968/108420217248550443400745280086994171142578125*x^12*y^2*t^3 - 10548276695938598352868912402271232/542101086242752217003726400434970855712890625*x^8*y^6*t^3 - 3076580702982091186253432783995776/542101086242752217003726400434970855712890625*x^9*y^5*t^2 - 5274138347969299176434456201135616/542101086242752217003726400434970855712890625*x^8*y^5*t^3 - 3516092231979532784289637467423744/108420217248550443400745280086994171142578125*x^9*y^4*t^2 + 10108765166941156754832707718843264/542101086242752217003726400434970855712890625*x^8*y^4*t^3 - 3076580702982091186253432783995776/108420217248550443400745280086994171142578125*x^9*y^3*t^2 + 9229742108946273558760298351987328/542101086242752217003726400434970855712890625*x^8*y^3*t^3 + 3516092231979532784289637467423744/542101086242752217003726400434970855712890625*x^6*y^6*t - 879023057994883196072409366855936/108420217248550443400745280086994171142578125*x^9*y^2*t^2 - 7032184463959065568579274934847488/542101086242752217003726400434970855712890625*x^5*y^6*t^2 - 1318534586992324794108614050283904/542101086242752217003726400434970855712890625*x^8*y^2*t^3 + 3516092231979532784289637467423744/542101086242752217003726400434970855712890625*x^4*y^6*t^3 + 10108765166941156754832707718843264/542101086242752217003726400434970855712890625*x^6*y^5*t - 31205318558818353460570532523385728/542101086242752217003726400434970855712890625*x^5*y^5*t^2 - 439511528997441598036204683427968/108420217248550443400745280086994171142578125*x^8*y*t^3 + 2637069173984649588217228100567808/542101086242752217003726400434970855712890625*x^4*y^5*t^3 + 2637069173984649588217228100567808/108420217248550443400745280086994171142578125*x^6*y^4*t - 46588222073728809391837696443364608/542101086242752217003726400434970855712890625*x^5*y^4*t^2 - 18459484217892547117520596703974656/542101086242752217003726400434970855712890625*x^4*y^4*t^3 + 1758046115989766392144818733711872/108420217248550443400745280086994171142578125*x^6*y^3*t - 25491668681851612686099871638822144/542101086242752217003726400434970855712890625*x^5*y^3*t^2 - 33842387732803003048787760623953536/542101086242752217003726400434970855712890625*x^4*y^3*t^3 + 439511528997441598036204683427968/108420217248550443400745280086994171142578125*x^6*y^2*t - 879023057994883196072409366855936/542101086242752217003726400434970855712890625*x^5*y^2*t^2 - 17140949630900222323411982653690752/542101086242752217003726400434970855712890625*x^4*y^2*t^3 - 1318534586992324794108614050283904/542101086242752217003726400434970855712890625*y^6*t^3 + 1318534586992324794108614050283904/542101086242752217003726400434970855712890625*x^3*y^5 + 1318534586992324794108614050283904/542101086242752217003726400434970855712890625*x^2*y^5*t + 439511528997441598036204683427968/108420217248550443400745280086994171142578125*x^5*y*t^2 + 1318534586992324794108614050283904/542101086242752217003726400434970855712890625*x*y^5*t^2 + 1318534586992324794108614050283904/542101086242752217003726400434970855712890625*x^4*y*t^3 - 3955603760976974382325842150851712/542101086242752217003726400434970855712890625*y^5*t^3 + 1318534586992324794108614050283904/542101086242752217003726400434970855712890625*x^2*y^4*t + 2637069173984649588217228100567808/542101086242752217003726400434970855712890625*x*y^4*t^2 + 439511528997441598036204683427968/108420217248550443400745280086994171142578125*x^4*t^3 - 3955603760976974382325842150851712/542101086242752217003726400434970855712890625*y^4*t^3 + 1318534586992324794108614050283904/542101086242752217003726400434970855712890625*x*y^3*t^2 - 1318534586992324794108614050283904/542101086242752217003726400434970855712890625*y^3*t^3)/(-3516092231979532784289637467423744/542101086242752217003726400434970855712890625*x^4*y^7*t^4 - 14064368927918131137158549869694976/542101086242752217003726400434970855712890625*x^4*y^6*t^4 - 21096553391877196705737824804542464/542101086242752217003726400434970855712890625*x^4*y^5*t^4 - 14064368927918131137158549869694976/542101086242752217003726400434970855712890625*x^4*y^4*t^4 - 3516092231979532784289637467423744/542101086242752217003726400434970855712890625*x^4*y^3*t^4))"
      ]
     },
     "execution_count": 130,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oo.decoupl(\"X^12*Y^3\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "84fa6aa0",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2c1a120e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "celltoolbar": "Aucun(e)",
  "kernelspec": {
   "display_name": "SageMath 9.5",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

